Wyner-Ziv Estimators for Distributed Mean Estimation with Side Information and Optimization

Communication efficient distributed mean estimation is an important primitive that arises in many distributed learning and optimization scenarios such as federated learning. Without any probabilistic assumptions on the underlying data, we study the problem of distributed mean estimation where the server has access to side information. We propose \emph{Wyner-Ziv estimators}, which are communication and computationally efficient and near-optimal when an upper bound for the distance between the side information and the data is known. As a corollary, we also show that our algorithms provide efficient schemes for the classic Wyner-Ziv problem in information theory. In a different direction, when there is no knowledge assumed about the distance between side information and the data, we present an alternative Wyner-Ziv estimator that uses correlated sampling. This latter setting offers {\em universal recovery guarantees}, and perhaps will be of interest in practice when the number of users is large and keeping track of the distances between the data and the side information may not be possible. With this mean estimator at our disposal, we revisit basic problems in decentralized optimization and compression where our Wyner-Ziv estimator yields algorithms with almost optimal performance. First, we consider the problem of communication constrained distributed optimization and provide an algorithm which attains the optimal convergence rate by exploiting the fact that the gradient estimates are close to each other. Specifically, the gradient compression scheme in our algorithm first uses half of the parties to form side information and then uses our Wyner-Ziv estimator to compress the remaining half of the gradient estimates.

==> rmq.py <==

import numpy as np
from numpy import linalg as LA
import pandas as pd
import matplotlib
import matplotlib.pyplot as plt


from sklearn.datasets import load_iris
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import StandardScaler
import torch
import torch.nn.functional as F
import torch.nn as nn
from torch.autograd import Variable
import sympy as sp


 #### RDAQ performs better when sigma_md are very small...K budget is small too. When K increase, a good competitor is Boosted RDAQ; but we exoect
 #### worse than RATQ. As the variance decrement in RATQ is 1/K^2 compared to 1/K in Boosted RDAQ.
 
 ### In figures, 
 #1. we note that for a pair (n,d), performance doesn't depend on K (as expected)
#2. The RMSE performance of RATQ  vary with sigma_md very slowly
#3. RDAQ is better at low sigma and small K regime.
#3. The crossover happens for any sigma at sufficiently large K. For eg. K=8 is sufficient to beat RDAQ at sigma=0.02.
#   if we want a crossover at smaller sigma_md we my need more precision.


#### Next task would be to see the performance of Boosted RDAQ.

np.random.seed(10)
d=1024
n=10
I=10
print('Clients: {}, dimension: {}, Iteration: {}'.format(n,d, I))
e=0
M=[0]*4
for i in range(4):
    M[i]=min(1,np.sqrt(3/d*np.exp(e)))    
    e=np.exp(e)
#M[1]=1
M=[0.0]+M    
K=2 ##### Bits used. Levels = 2**K
print('Adaptive non uniform levels (both RATQ & RDAQ):', M)
#print(Unif_K), 
print('Precision for RATQ:', K, 'bits.')
print('Communication per dim: RDAQ =',6, 'RATQ and RMQ =', K+2 )
### Unif_K=[-1., 1.]


def RMQ(x,y, diagonal, U_rand, res):
	eps = 4*res/(2**(K+2)-2)  # as per the paper
	#print(eps)
	# Rotate x
	flat_x=np.multiply(diagonal, x)        
    #print(flat_grad)
	rotated_x=sp.fwht(flat_x)
	rotated_x = np.array(rotated_x, dtype=np.float64)
	rotated_norm_x=rotated_x/d**0.5
    
    # Rotate y
	flat_y=np.multiply(diagonal, y)
	rotated_y=sp.fwht(flat_y)
	rotated_y=np.array(rotated_y, dtype=np.float64)
	rotated_norm_y=rotated_y/d**0.5
   
   # Encoder uses only x, K, U_rand, eps
	z = rotated_norm_x/eps
	z=list(z)
	z_l=[int(z[i]) for i in range(d)]
	bt=[np.where(U_rand[i]<= z[i]+z_l[i], z_l[i]+1, z_l[i]) for i in range(d)]  
	bt_encoded =[int(i)%(2**(K+2)) for i in bt]
	
	## Decoder uses only y, K, eps, bt_encoded
	output=[0.0]*d
	W=[]
	for i in range(d):
		dist1=1
		dist2=0
		w=100   ### this is crucial 
		while dist1>=dist2:
			w-=1
			dist1 = np.abs((bt_encoded[i]+w*2**(K+2))*eps-rotated_norm_y[i])
			dist2 = np.abs((bt_encoded[i]+(w-1)*2**(K+2))*eps-rotated_norm_y[i])
		#if w>=40:
		#	W.append(w)
		#W.append(w)
			#print('W=',w, i)
		output[i] = (bt_encoded[i]+w*2**(K+2))*eps
	## Inverse rotation
	#print('W=',W)

	output = np.array(output)*(d**0.5)
	output = list(output)
	output_v=np.array(sp.ifwht(output), dtype=np.float64)
	output_v=np.multiply(output_v, diagonal)
	#print(output_v)
	return  output_v



sigma_range = [0.0025, 0.005, 0.01, 0.02]
MSE_RMQ=[]
for sig in sigma_range:
    sigma_md= sig
    MSE_RMQ_I=[0.0]*I
    for j in range(I):
        frac=int(d**((j-1)/10.0))
        input_avg=[0.0]*d
        output_avg_rmq=[0.0]*d
        norm_ip=0.0
        mean = np.random.rand(d)
        for client in range(n):
             diagonal=2*np.random.binomial(1, 0.5, d)-[1.0]*d    #### independent rotation  for each client
             #print(diagonal)
             t = 8*sigma_md*(np.random.rand(d)-0.5)    #### independent data for each client though closer by metric: \sigma_md
             x= mean+t
             #print(LA.norm(x))
             y = mean+8*sigma_md*(np.random.rand(d)-0.5) 
             res = max(abs(y-x))
             U_random = np.random.rand(d)
            
             Output_V_Rmq=RMQ(x,y, diagonal, U_random, res)
            
             input_avg=np.add(x, input_avg)
            
             output_avg_rmq=np.add(Output_V_Rmq, output_avg_rmq)
             print('Iteration:{}, client: {}, sigma_MD: {}'.format(j, client, sigma_md))       
        
        MSE3=np.add(output_avg_rmq/n, -input_avg/n)
        print('Norm: TM=', LA.norm(np.array(input_avg))/n, 'RMQ= ', LA.norm(np.array(output_avg_rmq))/n)
        #print(MSE2)
        MSE3=np.array(MSE3, dtype=np.float64)
        MSE_RMQ_I[j]=LA.norm(MSE3)

    print('Average RMSE over iterations: RMQ', np.mean(MSE_RMQ_I))
    MSE_RMQ.append(np.mean(MSE_RMQ_I)) 

font = {'family': 'normal', 'weight': 'normal', 'size': 14}
matplotlib.rc('font', **font)

np.savetxt("RMSE_RMQ_"+str(K+2)+"_"+str(d)+".dat", MSE_RMQ, delimiter =", ", fmt ='% s')
plt.plot(sigma_range, MSE_RMQ, label='RMQ '+str(K+2)+'-bits')

plt.legend()
plt.xlabel('sigma_MD')
plt.ylabel('RMSE')
#plt.xscale('log')
plt.xticks(ticks= sigma_range, labels=sigma_range)
plt.title('n='+str(n)+' d='+str(d)+' iter='+str(I))
plt.grid()
plt.show() 

